Different Forms of Imbalance in Strongly Playable Discrete Games II: Multi-Player RPS Games

Classic Rock-Paper-Scissors, RPS, has seen many variants and generalizations in the past several years. In the previous paper, we defined playability and balance for games. We used these definitions to show that different forms of imbalance agree on the most balanced and least balanced form of playable two-player n-object RPS games, referred to as (2,n)-RPS. We reintroduce these definitions here and show that, given a conjecture, the generalization of this game for m<50 players is a strongly playable RPS game. We also show that this game maximizes these forms of imbalance in the limit as the number of players goes to infinity.

==> anc/RPS-50.wls <==
#!/usr/bin/env wolframscript
(* ::Package:: *)

(* ::Input::Initialization:: *)
F1[R_,S_,k_,t_]:=S (k+1+t)((1-(1-R)^k)/R*k)-(1-S)


(* ::Input::Initialization:: *)
F2[R_,S_,k_,t_]:= (1-S) Sum[((1/Binomial[k+t,b])Binomial[k-1,b]R^b),{b,0,k-1}]-S


(* ::Input:: *)
(*Stirl[n_,m_]:=Sqrt[ n/(2Pi m(n-m))](n)^n/(m^m(n-m)^m)*)


(* ::Input:: *)
(*StirlF2[R_,S_,k_,t_]:= (1-S) Sum[((1/Stirl[k+t,b])Stirl[k-1,b]R^b),{b,0,k-1}]-S*)


(* ::Input:: *)
(**)


(* ::Input::Initialization:: *)
F3[R_,S_,k_,t_]:= -1+((2-S)/(2))(k+1+t)(1-R)^(k-1)


(* ::Input::Initialization:: *)
G2[R_,S_,k_,t_]:=  Sum[((1/Binomial[k+t,b])Binomial[k,b]R^b),{b,0,k}]


(* ::Input:: *)
(*StirlG2[R_,S_,k_,t_]:=Sum[((1/Stirl[k+t,b])Stirl[k,b]R^b),{b,0,k}]*)
(**)
(**)


(* ::Input::Initialization:: *)
G3[R_,S_,k_,t_]:=-1+(k+1+t)(1-R)^k


(* ::Input::Initialization:: *)
H1[R_,S_,k_,t_]:=  S(1+k+t)((1-(1-R)^(k+1))/((k+1)R)) -(1-S)


(* ::Input::Initialization:: *)
H2[R_,S_,k_,t_]:= (1-S) Sum[((1/Binomial[k+t,b])Binomial[k,b]R^b),{b,0,k}]-S


(* ::Input:: *)
(*StirlH2[R_,S_,k_,t_]:= (1-S) Sum[((1/Stirl[k+t,b])Stirl[k,b]R^b),{b,0,k}]-S*)
(**)


(* ::Input::Initialization:: *)
H3[R_,S_,k_,t_]:= -1+((2-S)/(2))(k+1+t)(1-R)^k


(* ::Input::Initialization:: *)
ParallelDo[
Do[ 
Print[i];Print[j];If[Reduce[ 0<S<1&&S\[Element] Reals &&0<R<1&&R\[Element] Reals &&F1[R,S,i,j]==F2[R,S,i,j] >=F3[R,S,i,j] &&G2[R,S,i,j]==G3[R,S,i,j]>0 && H2[R,S,i,j]>=H1[R,S,i,j]&&
H2[R,S,i,j]>=H3[R,S,i,j] ,
   {R,S}]!= False,Print[True];Abort[];],{j,0,50}],{i,0,50}]
Print[False]

